The Very High Energy Sky from ~20 GeV to Hundreds of TeV - Selected Highlights

After nearly a decade of operation, the three major arrays of atmospheric Cherenkov telescopes have revolutionized our view of the Very High Energy Universe, unveiling more than 100 sources of various types. MAGIC, consisting of two 17 m diameter telescopes on the Canary island of La Palma, and VERITAS, with four 12 m telescopes installed in southern Arizona, USA, have primarily explored the extragalactic sky, where the majority of the sources are active galactic nuclei (AGN), with {\gamma}-ray emission originating in their relativistic jets. ...... Highlights of these observations with H.E.S.S., MAGIC and VERITAS have been presented and discussed at the conference.

==> PlotSensitivities.C <==
/*
 * =====================================================================================
 *
 *       Filename:  PlotSensitivities.C
 *
 *    Description:  
 *
 *        Version:  1.0
 *        Created:  02/25/2015 15:27:02
 *       Revision:  none
 *       Compiler:  gcc
 *
 *         Author:  Daniel Mazin (dm), mazin@ifae.es
 *        Company:  IFAE, Barcelona, Spain
 *
 * =====================================================================================
 */

Double_t crabflux(Double_t energy)
{

    if (energy>0)
//        energy /= 1000;  //GeV->TeV
        energy /= 1;  //TeV->TeV
    else
        return 0;

  //Crab spectrum MAGIC(three decades)
//    TF1* curvpl = new TF1("curvpl","[0]*pow(x/0.25,[1]-[2]*log10(x/0.25))",0.09,50);
//    curvpl->SetParameter(0,7.8e-10);
//    curvpl->SetParameter(1,-2.35);
//    curvpl->SetParameter(2,0.09);
    TF1* curvpl = new TF1("curvpl","[0]*pow(x/1.0,[1]-[2]*log10(x/1.0))",0.05,50);
    curvpl->SetParameter(0,3.23e-11);
    curvpl->SetParameter(1,-2.47);
    curvpl->SetParameter(2,0.24);


    double intflux = curvpl->Integral(energy,50); //up to 50 TeV

    return intflux;
}

Double_t crabfluxint(Double_t energy)
{

    if (energy>0)
//        energy /= 1000;  //GeV->TeV
        energy /= 1;  //TeV->TeV
    else
        return 0;

  //Crab spectrum MAGIC(three decades)
//    TF1* curvpl = new TF1("curvpl","[0]*pow(x/0.25,[1]-[2]*log10(x/0.25))",0.09,50);
//    curvpl->SetParameter(0,7.8e-10);
//    curvpl->SetParameter(1,-2.35);
//    curvpl->SetParameter(2,0.09);
    TF1* curvpl = new TF1("curvpl","[0]*pow(x/1.0,[1]-[2]*log10(x/1.0))*x",0.05,50);
//    TF1* curvpl = new TF1("curvpl","[0]*pow(x/1.0,[1]-[2]*log10(x/1.0))",0.05,50);
    curvpl->SetParameter(0,3.23e-11);
    curvpl->SetParameter(1,-2.47);
    curvpl->SetParameter(2,0.24);


    double intflux = curvpl->Integral(energy,50); //up to 50 TeV

    return intflux*1.60217646; //ergs./cm2/s
}

Double_t crabfluxint2(Double_t energy)
{

    if (energy>0)
//        energy /= 1000;  //GeV->TeV
        energy /= 1;  //TeV->TeV
    else
        return 0;

  //Crab spectrum MAGIC(three decades)
//    TF1* curvpl = new TF1("curvpl","[0]*pow(x/0.25,[1]-[2]*log10(x/0.25))",0.09,50);
//    curvpl->SetParameter(0,7.8e-10);
//    curvpl->SetParameter(1,-2.35);
//    curvpl->SetParameter(2,0.09);
//    TF1* curvpl = new TF1("curvpl","[0]*pow(x/1.0,[1]-[2]*log10(x/1.0))*x",0.05,50);
    TF1* curvpl = new TF1("curvpl","[0]*pow(x/1.0,[1]-[2]*log10(x/1.0))",0.05,50);
    curvpl->SetParameter(0,3.23e-11);
    curvpl->SetParameter(1,-2.47);
    curvpl->SetParameter(2,0.24);


    double intflux = curvpl->Integral(energy,50); //up to 50 TeV

    return intflux*1.60217646*energy; //ergs./cm2/s
}



void PlotSensitivities()

{

  TCanvas *c2 = new TCanvas("canvas2","IACT sensitivities",1200,800);
  c2->SetFillColor(10);
  c2->SetFillColor(10);
  c2->SetBorderMode(0);
  c2->SetBorderSize(0);
  c2->SetFrameFillColor(0);
  c2->SetFrameBorderMode(0);
  c2->SetFrameLineWidth(2);
  c2->SetFrameBorderMode(0);
  c2->SetTicky();
  //    c2->SetTickx();
//  c2->Divide(2,1);
  c2->Draw();
  gStyle->SetOptStat(0);

  TH2F *sens = new TH2F ("sens","IACT sensitivities",100, 1980, 2030, 100, 1e-14, 1e-10); 
  sens->SetXTitle("Time (year)");
  sens->SetYTitle("integral sensitivity (ergs / cm^{2} / s)");
  sens->GetYaxis()->SetTitleOffset(1.2);
  sens->Draw();
  gPad->SetLogy();

  TGraph *se = new TGraph();
  se->SetMarkerStyle(20);
  se->SetMarkerSize(1.5);
  se->SetPoint(0,1989,5./ ( 9./sqrt(175*28./60/50))*crabfluxint2(1.));  //Whipple 37 pixels 1989
  se->SetPoint(1,1991,5./(20*sqrt(50/(65./77*1808./60)))*crabfluxint2(1.));  //Whipple 109 pixels 1991
  se->SetPoint(2,1998,(5./(5.1*(sqrt(50)))*crabfluxint2(1.)));  //CAT (LeBohec et al, 1998)
  se->SetPoint(3,2000,sqrt(100./50.)*0.03*crabfluxint2(1.));  //HEGRA (Puehlhofer)
  se->SetPoint(4,2004,0.007*crabfluxint2(1.));  //HESS
  se->SetPoint(5,2007,0.007*crabfluxint2(1.));  //VERITAS (imaginary)
  se->SetPoint(6,2010,0.007*crabfluxint2(1.));  //MAGIC 2014
  se->SetPoint(7,2022,0.001*crabfluxint2(1.));  //CTA

  se->Draw("PL");

  TGraph *se100 = new TGraph();
  se100->SetMarkerSize(1.5);
  se100->SetMarkerStyle(24);
//  se100->SetPoint(0,2004,3.67335e-13); //HESS-I, 2004
  se100->SetPoint(0,2004,0.10*crabfluxint2(0.1)); //HESS-I, 2004
  se100->SetPoint(1,2007,0.10*crabfluxint2(0.1)); //VERITAS, 2004
//  se100->SetPoint(1,2005,0.40*crabfluxint2(0.1)); //MAGIC mono 2005
//  se100->SetPoint(2,2008,0.20*crabfluxint2(0.1)); //MAGIC mono FADC 2008
  se100->SetPoint(2,2009,0.024*crabfluxint2(0.1)); //MAGIC stereo 2010
  se100->SetPoint(3,2013,0.015*crabfluxint2(0.1)); //MAGIC post upgrade
  se100->SetPoint(4,2022,0.0025*crabfluxint2(0.1));  //CTA
  se100->Draw("PL");

  TGraph *se50 = new TGraph();
  se50->SetMarkerStyle(33);
  se50->SetMarkerSize(2.0);
  se50->SetPoint(0,2009,0.195*crabfluxint2(0.05)); //MAGIC-stereo
  se50->SetPoint(1,2013,0.135*crabfluxint2(0.05)); //MAGIC-stereo upgrade
  se50->SetPoint(2,2014,0.11*crabfluxint2(0.05)); //HESS-2
  se50->SetPoint(3,2022,0.006*crabfluxint2(0.05)); //CTA
  se50->Draw("PL");

  TLegend* leg  =new TLegend(0.12,0.14, 0.52,0.28);
  leg->AddEntry(se,"Sensitivity above 1 TeV","lp");
  leg->AddEntry(se100,"Sensitivity above 0.1 TeV","lp");
  leg->AddEntry(se50,"Sensitivity above 0.05 TeV","lp");
  leg->SetTextSize(0.04);
  leg->SetFillColor(0);
  leg->Draw();

  //1000 GeV
  TLatex *lat = new TLatex();
  lat->SetTextSize(0.03);


  lat->SetTextColor(kRed);
  lat->DrawLatex(1989,2.8e-11,"Whipple 37 pix");
  lat->DrawLatex(1991,0.7e-11,"Whipple 109 pix");
  lat->SetTextColor(kBlue-7);
  lat->DrawLatex(1998,0.5e-11,"CAT");
  lat->SetTextColor(kCyan+1);
  lat->DrawLatex(2000,0.16e-11,"HEGRA system");
  lat->SetTextColor(kBlue);
  lat->DrawLatex(2000.1,1.5e-13,"HESS-I");
  lat->SetTextColor(kRed);
  lat->DrawLatex(2005.0,1.5e-13,"VERITAS");
  lat->SetTextColor(kGreen+2);
  lat->DrawLatex(2010.0,2.7e-13,"MAGIC");
  lat->SetTextColor(kMagenta);
  lat->DrawLatex(2022,0.22e-13,"CTA");

  //100 GeV
//  lat->DrawLatex(2005,3.5e-11,"MAGIC mono, 300MHz");
//  lat->DrawLatex(2008,1.9e-11,"MAGIC mono, 2GHz");
  lat->SetTextColor(kBlue);
  lat->DrawLatex(2001.0,0.9e-11,"HESS-I");
  lat->SetTextColor(kRed);
  lat->DrawLatex(2006.0,0.9e-11,"VERITAS");
  lat->SetTextColor(kGreen+2);
  lat->DrawLatex(2009.2,2.1e-12,"MAGIC stereo");
  lat->DrawLatex(2013.5,1.3e-12,"MAGIC upgrade");
  lat->SetTextColor(kMagenta);
  lat->DrawLatex(2022,1.3e-13,"CTA");

  //50 GeV
  lat->SetTextColor(kGreen+2);
  lat->DrawLatex(2009.2,20.0e-12,"MAGIC stereo");
  lat->DrawLatex(2013.5,12.0e-12,"MAGIC upgrade");
  lat->SetTextColor(kBlue);
  lat->DrawLatex(2015,8.0e-12,"HESS-II mono");
  lat->SetTextColor(kMagenta);
  lat->DrawLatex(2022,3.3e-13,"CTA");

  cout << 0.024*crabflux(0.1) << endl;
  cout << 1.60217646*0.1*0.024*crabflux(0.1) << endl;
  cout << 0.024*crabfluxint(0.1) << endl;

  cout << 0.0025*crabfluxint2(0.1) / (0.001*crabfluxint2(1.)) << endl;
  cout << 0.006*crabfluxint2(0.05) / (0.0025*crabfluxint2(0.1)) << endl;
  cout << 0.11*crabfluxint2(0.05) << endl; //HESS-2
}

